Programming with Timespans in Interactive Visualizations

Modern interactive visualizations are akin to distributed systems, where user interactions, background data processing, remote requests, and streaming data read and modify the interface at the same time. This concurrency is crucial to provide an interactive user experience---forbidding it can cripple responsiveness. However, it is notoriously challenging to program distributed systems, and concurrency can easily lead to ambiguous or confusing interface behaviors. In this paper, we present DIEL, a declarative programming model to help developers reason about and reconcile concurrency-related issues. Using DIEL, developers no longer need to procedurally describe how the interface should update based on different input events, but rather declaratively specify what the state of the interface should be as queries over event history. We show that resolving conflicts from concurrent processes in real-world interactive visualizations can be done in a few lines of DIEL code.

==> content/code/ajax.js <==
function get_tweets(latMin, lonMin, latMax, lonMax) {
  return $.ajax({
    url: `/api/?param=`, // ... fill the parameters in
    success: (r) => {
      // process r to derive iId, lat, lon, hour etc.
      diel.input.tweetEvent({tId, lat, lon, hour, content})
    }});};
// registers the user-defined function
diel.create_function(getData);
